When is a closed-form RGB->S/P ratio adequate? A hyperspectral characterization on natural scenes for mesopic display

Mesopic and low-light display transforms require, as their driving signal, a per-pixel scotopic-to-photopic luminance ratio (S/P); the exact spectral S/P is unavailable for ordinary RGB content, so a low-cost closed form that estimates S/P from a linear-RGB triplet is used in its place. Such closed forms exist but have been characterized only on narrowband / LED sources, i.e. spectrally sparse spectra, where a relative error of ~41% has been reported for a three-channel projection. Display content, however, is natural and broadband. We ask whether the same closed form is adequate there, using per-pixel spectral S/P from hyperspectral imagery as ground truth. On a daylight radiance time-series, a six-scalar closed form (three photopic and three scotopic channel weights) reproduces spectral S/P with a median error of ~0.07 that is time-invariant once the RGB input is chromatically adapted to D65; evaluated in un-adapted sRGB the error instead carries a color-temperature tilt across illuminants (~0.19), so adaptation is the enabling step for this use case. The result generalizes to an independent fifty-scene set (pooled median 0.024; 45/50 scenes within a pre-registered 0.10 band), with the few exceedances concentrated in saturated, spectrally-peaky surfaces that approach the narrowband regime (floral close-ups in this set). The scotopic weight vector is shown to be primary-model dependent, but the value used here is corroborated by a primary-free XYZ projection, and the median error stays within the band across all principled coefficient choices. We do not claim observer-validated appearance fidelity or adequacy on narrowband sources; both are out of scope. Both outcomes follow from the same three-channel projection: it is overwhelmed by spectrally sparse inputs and adequate on spectrally smooth ones.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Naoyuki Uchida

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Ancillary material — "When is a closed-form RGB→S/P ratio adequate? A hyperspectral characterization on natural scenes for mesopic display"

This archive accompanies the evaluation note on the closed-form scotopic-to-photopic
luminance ratio (S/P) computed from linear RGB. It contains the scripts and result
records needed to reproduce the *published* numbers, the weight reconciliation, and the
illustrative figure. It does **not** contain the OklchSV mesopic transform pipeline or
its tuned parameters, which are out of the paper's scope (Sec. 5).

Everything here is computed from the published six scalar weights (Sec. 3.1) and public,
citable datasets. No proprietary content is included.

## Contents

| File | Reproduces | Paper location |
|------|------------|----------------|
| `oklchsv_sp_symbolic_verify.py` | Symbolic verification of the spectral and closed-form S/P definitions (white-normalization, scale invariance, shared ratio-of-ratios form, linearity). | Sec. 3.1 |
| `oklchsv_scotopic_reconcile.py` | Derivation of the scotopic weights from Gaussian-primary SPDs, multi-start Nelder–Mead convergence, and the reconciliation with the Maksimainen et al. weights (Table 1). | Sec. 3.2, Sec. 3.3, Table 1 |
| `make_fig5_oklchsv_mesopic.py` | Figure 5 — an illustrative mesopic appearance change driven by the closed-form S/P (generic OKLCH map, illustrative constants; not the tuned transform). | Fig. 5 (Sec. 5) |
| `paper_style.py` | Shared plotting theme used by the figure script. | — (helper) |
| `coeff_robustness_results.md` | Canonical record of the coefficient-ambiguity robustness numbers and the Stage-1 scatter values. | Sec. 4.5 (and Sec. 4.2) |
| `stage3_results.md` | Canonical record of the Stage-3 generalization result (50 independent scenes). | Sec. 4.4 |
| `stage3_outlier_findings.md` | Characterization of the five high-chroma scenes that exceed the adequacy band. | Sec. 5 (limitations) |
| `requirements.txt`, `LICENSE` | Dependencies; license. | — |

## Requirements

Python ≥ 3.8 and the packages in `requirements.txt`:

```
pip install -r requirements.txt
```

The symbolic verification needs only SymPy. The weight reconciliation needs NumPy,
SciPy, and colour-science. The figure script additionally needs Matplotlib.

## How to run

```bash
# 1. Symbolic verification of the S/P definitions (Sec. 3.1)
python3 oklchsv_sp_symbolic_verify.py

# 2. Scotopic-weight derivation + Maksimainen reconciliation (Sec. 3.2–3.3, Table 1)
python3 oklchsv_scotopic_reconcile.py

# 3. Figure 5 (illustrative). Writes fig5_oklchsv_mesopic_illustrative.png to --outdir
python3 make_fig5_oklchsv_mesopic.py --outdir .
```

## Expected key numbers

For a quick check that a run matches the paper:

- **Closed-form scotopic weights** Y′ₚ (Sec. 3.1): `0.0184, 0.5673, 0.3498` (sum 0.9355).
  Reproduced from the Gaussian-primary construction to `max|Δ| ≈ 5×10⁻⁵`.
- **Maksimainen et al. comparison** (Table 1): `0.0070, 0.5190, 0.4740`. The discrepancy is
  attributable to differing primary spectral models; the R weight is the least constrained.
- **Stage 2** (Foster Levada daylight time-series) pooled median S/P error: `0.0657`.
- **Stage 3** (50 independent Foster 2022 scenes, D65) pooled median: `0.0245`
  (Δ vs Stage 2 = `−0.0412`); `45/50` scenes (90%) within the pre-registered `0.10` band;
  pooled p90 = `0.1391`. Overall: PASS.
- **Coefficient-ambiguity robustness** (Sec. 4.5): pooled-median spread across the
  scotopic-weight variants ≈ `0.0488` (Stage 2) / `0.0390` (Stage 3); the published
  baseline reproduces the pooled medians exactly. One variant (XYZ-fit) is marginally lower
  at Stage 3 (`0.0240`), which does not change the adequacy conclusion.
- **High-chroma limitation** (Sec. 5): the five scenes above the band are the most chromatic
  (saturated flower close-ups); per-scene error correlates with scene chroma (r ≈ +0.64).

## Scope and disclosure

This note characterizes the closed-form S/P only. The OklchSV mesopic display transform
(its pipeline and tuned parameters) is explicitly out of scope (Sec. 5); Figure 5 uses a
**generic, illustrative** OKLCH map and makes no fidelity claim. Accordingly, the tuned
transform and the per-stage validation harness that invokes it are not part of this
archive. The full hyperspectral datasets (Foster Levada; Foster 2022) are not redistributed
here — see the paper's references for their original sources.

## License

Code in this archive is released under the MIT License (see `LICENSE`).
The paper text and figures are licensed CC BY 4.0.

---

**Naoyuki Uchida** — Independent Researcher, Japan
ORCID: [0000-0002-9551-0470](https://orcid.org/0000-0002-9551-0470) · naoyuki.uchida.DNF@gmail.com


==> anc/coeff_robustness_results.md <==
<!-- CANONICAL — §4.5 coefficient-robustness & §4.2 Stage-1 scatter: single source of truth.
     OklchSV evaluation note references this file; do not re-define these S/P numbers elsewhere.
     STRESS は対象外（canonical_stress_values.md）。Registered v9 (2026-06-25). -->

# §4.5 係数ロバストネス掃引 — 結果

> `oklchsv_coeff_robustness.py` (Ver. α) が自動生成。Stage 1/2/3 の関数を
> import し、closed-form が読む `s1.YPP` / `s1.YPP_SUM` のみを variant ごとに
> 差し替え (パイプライン再実装なし)。truth 側 V' と Yp は不変。

## マージン判定 (事前登録)

- **基準**: 全 variant の pooled median が Stage2(cat)/Stage3(D65) 双方で <= 0.10
- **判定**: **PASS** (全 8 値中 最大 = 0.0657)
- across-variant spread: Stage 2 = 0.0488 / Stage 3 = 0.0390
- pooled median 最小 variant: Stage 2 = `maksimainen` / Stage 3 = `xyz_fit` (baseline が最小である必要はない; 帯内であることが主張)

## 自己チェック (baseline 再現)

| stage | baseline 実測 | 公表参照 | |Δ| | 判定 |
|---|---|---|---|---|
| Stage 3 pooled median (D65) | 0.0245 | 0.0245 | 0.0000 | PASS |
| Stage 2 pooled median (cat, eval_scene 経由) | 0.0657 | 0.0657 | 0.0000 | PASS |

許容差 = 0.0015。Stage 2 は levada radiance cube に illum=ones(33) を渡し eval_scene を通した値 (Stage 2 cat 経路と一致)。

## variant × stage 表

| variant | Yp' (raw, R-clip後) | Stage2 cat pooled med | Stage3 D65 pooled med | Stage3 pooled p90 |
|---|---|---|---|---|
| `oklchsv` | (0.0184, 0.5673, 0.3498) | 0.0657 | 0.0245 | 0.1391 |
| `maksimainen` | (0.0070, 0.5190, 0.4740) | 0.0169 | 0.0312 | 0.2372 |
| `xyz_fit` | (0.0000, 0.5444, 0.3600) | 0.0388 | 0.0240 | 0.1549 |
| `monochromatic` | (0.0064, 0.3580, 0.6211) | 0.0512 | 0.0630 | 0.4248 |
| **spread (max-min)** | — | **0.0488** | **0.0390** | — |

## variant Yp' ベクトルと方向照合 (追加条件)

- sRGB 主波長 (dominant wl): [611.0, 549.0, 464.0] nm

| variant | raw Yp' (使用値) | unclipped raw | R-clip | 出所 |
|---|---|---|---|---|
| `oklchsv` | (0.0184, 0.5673, 0.3498) | — | no | this work §3.2 |
| `maksimainen` | (0.0070, 0.5190, 0.4740) | — | no | Maksimainen et al. 2019 |
| `xyz_fit` | (0.0000, 0.5444, 0.3600) | (-0.0610, 0.5444, 0.3600) | yes (R<0→0) | primary-free LSQ (reconcile.py [2]) |
| `monochromatic` | (0.0064, 0.3580, 0.6211) | (0.0064, 0.3580, 0.6211) | no | monochromatic-primary extreme (reconcile.py [2]) |

**Table 1 正規化方向との assertion 照合** (±0.005):

| variant | G (実測/目標) | B (実測/目標) | |ΔG| | |ΔB| | 判定 |
|---|---|---|---|---|---|
| `xyz_fit` | 0.602 / 0.602 | 0.398 / 0.398 | 0.0001 | 0.0001 | PASS |
| `monochromatic` | 0.363 / 0.363 | 0.630 / 0.630 | 0.0003 | 0.0002 | PASS |

- xyz_fit unclipped raw = (-0.0610, 0.5444, 0.3600) (R=-0.0610 → 0 にクリップ)
- monochromatic raw = (0.0064, 0.3580, 0.6211) (R=+0.0064, クリップ不要)
- 注: closed-form は (rgb·Yp')/ΣYp' と白正規化するため、実効方向 = norm1(clip(raw))。上の照合はその実効方向に対するもの。

## §4.2 Stage 1 controlled-scene 散布統計 (baseline 係数, read-only)

- 照明セット: [4000, 6500, 25000] K (Fig 2 と一致)
- マスク: sp_6scalar ok (photopic denom>1e-9) & finite both sides
- 画素数 n = 256,275 (3 照明プール, サブサンプルなし)

| 統計量 | 値 | 理想 |
|---|---|---|
| RMSE (closed - spectral) | 0.2382 | 0 |
| LSQ slope (closed vs spectral) | 0.7505 | 1 |
| LSQ intercept | +0.2858 | 0 |
| R^2 | 0.7348 | 1 |

## Stage 2 cat per-time median (variant 別)

| variant | 14:11 noon | 17:12 evening | 18:45 dusk | pooled (median) |
|---|---|---|---|---|
| `oklchsv` | 0.0696 | 0.0657 | 0.0556 | 0.0657 |
| `maksimainen` | 0.0243 | 0.0169 | 0.0138 | 0.0169 |
| `xyz_fit` | 0.0475 | 0.0388 | 0.0296 | 0.0388 |
| `monochromatic` | 0.0368 | 0.0512 | 0.0553 | 0.0512 |

## 解釈

広帯域な自然シーンでは closed-form S/P は投影方向 (scotopic 係数の選び方) にほぼ不感であり、4 variant 全てが adequacy 帯 (<= 0.10) に収まった。これは narrowband 域で方向が支配的になるのと対照的で、C1 の機構予測(broadband では方向不感) を裏づける。§4 の adequacy 結果は §3.3 の係数あいまいさに対して頑健。

本掃引は『当方の係数が最良』を主張するものではなく、§4 結果が §3.3 のあいまいさにどれだけ依存するかを bound する。タイトな帯が望ましい結果。

## 再現性 (skill_arxiv_submission)

- colour-science 0.4.7; CMF = Foster tutorial xyzbar.mat; V' = SDS_LEFS_SCOTOPIC['cie_1951']; CAT = Von Kries + Bradford; sRGB 行列 = 標準 D65 (XYZ2sRGB_exgamma.m); band support 400-720 nm/33; サブサンプルなし (full-pixel medians)。
- 4 つの raw Yp' と R-clip 則は上表のとおり。Yp(photopic) は不掃引。
- 図 (社会実装 Soft Dark): Fig 4 = `sp_error_vs_coeff_variant.png` / Fig 3 = `sp_error_stage2_vs_stage3_per_scene.png` (英語キャプション, 0 原点)。
- 図 (論文用 白背景 paper_style): Fig 4 = `sp_error_vs_coeff_variant_paper.png` / Fig 3 = `sp_error_stage2_vs_stage3_per_scene_paper.png` (`common/scripts/paper_style.py` の `apply_paper_theme()`、再描画スクリプト `code/oklchsv_coeff_robustness_figs_paper.py`、掃引は非再実行で CSV/JSON から生成)。
- Fig 3 の元データ = `stage3_per_scene.csv` (baseline D65 per-scene 50点) を handback に同梱。

---

<sub>§4.5 coeff robustness sweep · © 2026 Naoyuki Uchida</sub>

==> anc/make_fig5_oklchsv_mesopic.py <==
#!/usr/bin/env python3
"""
make_fig5_oklchsv_mesopic.py
Fig 5 (illustrative) for the OklchSV evaluation note.

Shows the *qualitative* mesopic appearance change driven by the closed-form S/P that this
note characterizes. Disclosure-safe by construction:
  - S/P is computed only from the PUBLISHED 6-scalar weights (paper sec. 3.1).
  - the mesopic map uses GENERIC, illustrative constants in OKLCH (desaturate +
    rod-favourable differential dimming, hue preserved); it is NOT the tuned OklchSV
    transform (pipeline/params out of scope, sec. 5).
  - the scene is synthetic (no proprietary content), clearly an illustration.

White background (paper_style), English captions, dpi=300.

Usage:
  python make_fig5_oklchsv_mesopic.py [--outdir DIR]   # default: current directory
(c) 2026 Naoyuki Uchida
"""
import os
import argparse
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import patches as mpatches
import paper_style as pst

# ----------------------------------------------------------------------------- published constants
YP  = np.array([0.2126, 0.7152, 0.0722])   # photopic sRGB luminance weights (paper sec. 3.1)
YPp = np.array([0.0184, 0.5673, 0.3498])   # scotopic projection Y'_p           (paper sec. 3.1)

# ----------------------------------------------------------------------------- sRGB <-> linear
def srgb_to_linear(c):
    c = np.clip(c, 0.0, 1.0)
    return np.where(c <= 0.04045, c / 12.92, ((c + 0.055) / 1.055) ** 2.4)

def linear_to_srgb(c):
    c = np.clip(c, 0.0, 1.0)
    return np.where(c <= 0.0031308, c * 12.92, 1.055 * (c ** (1 / 2.4)) - 0.055)

# ----------------------------------------------------------------------------- OKLab (Ottosson)
_M1 = np.array([[0.4122214708, 0.5363325363, 0.0514459929],
                [0.2119034982, 0.6806995451, 0.1073969566],
                [0.0883024619, 0.2817188376, 0.6299787005]])
_M2 = np.array([[0.2104542553,  0.7936177850, -0.0040720468],
                [1.9779984951, -2.4285922050,  0.4505937099],
                [0.0259040371,  0.7827717662, -0.8086757660]])
_M2i = np.array([[1.0,  0.3963377774,  0.2158037573],
                 [1.0, -0.1055613458, -0.0638541728],
                 [1.0, -0.0894841775, -1.2914855480]])
_M1i = np.array([[ 4.0767416621, -3.3077115913,  0.2309699292],
                 [-1.2684380046,  2.6097574011, -0.3413193965],
                 [-0.0041960863, -0.7034186147,  1.7076147010]])

def lin_to_oklab(rgb):
    lms = rgb @ _M1.T
    lms_ = np.cbrt(lms)
    return lms_ @ _M2.T

def oklab_to_lin(lab):
    lms_ = lab @ _M2i.T
    lms = lms_ ** 3
    return lms @ _M1i.T

# ----------------------------------------------------------------------------- closed-form S/P
def closed_form_sp(lin_rgb):
    """Per-pixel closed-form S/P from D65-adapted linear sRGB (paper sec. 3.1)."""
    num = (lin_rgb @ YPp) / YPp.sum()
    den = (lin_rgb @ YP)
    return num / np.maximum(den, 1e-6)

# ----------------------------------------------------------------------------- synthetic scene
def build_scene(h=320, w=440, seed=7):
    rng = np.random.default_rng(seed)
    img = np.zeros((h, w, 3), dtype=float)
    yy = np.linspace(0, 1, h)[:, None]

    # sky: vertical blue gradient (top -> horizon)
    sky_top = np.array([0.42, 0.60, 0.86]); sky_hz = np.array([0.74, 0.82, 0.90])
    sky = sky_top[None, None, :] * (1 - yy[..., None]) + sky_hz[None, None, :] * yy[..., None]
    img[:] = sky

    def band(r0, r1, col):
        img[int(r0 * h):int(r1 * h), :, :] = np.array(col)

    band(0.46, 0.56, [0.30, 0.46, 0.22])   # distant foliage
    band(0.56, 0.78, [0.20, 0.40, 0.16])   # mid foliage
    band(0.78, 1.00, [0.44, 0.33, 0.21])   # soil / path

    def blob(cy, cx, ry, rx, col):
        Y, X = np.ogrid[:h, :w]
        m = ((Y - cy * h) / (ry * h)) ** 2 + ((X - cx * w) / (rx * w)) ** 2 <= 1.0
        img[m] = np.array(col)

    blob(0.66, 0.22, 0.05, 0.05, [0.80, 0.13, 0.12])   # red flowers
    blob(0.70, 0.40, 0.045, 0.045, [0.66, 0.18, 0.56]) # magenta flowers
    blob(0.63, 0.58, 0.04, 0.045, [0.90, 0.80, 0.22])  # yellow flowers
    blob(0.86, 0.78, 0.06, 0.07, [0.56, 0.56, 0.57])   # grey rock
    blob(0.60, 0.80, 0.03, 0.03, [0.86, 0.40, 0.20])   # orange berries

    img += rng.normal(0, 0.012, img.shape)             # gentle texture
    return np.clip(img, 0, 1)

# ----------------------------------------------------------------------------- illustrative map
def mesopic_illustrative(srgb, sp, m=0.75, kc=0.85, kl=0.42):
    """GENERIC qualitative mesopic mapping in OKLCH driven by the closed-form S/P.
    Hue is preserved (no rotation); a rod-favourable blue retention emerges from
    S/P-differential dimming. NOT the tuned OklchSV transform; constants are
    illustrative only (pipeline/params out of scope, paper sec. 5)."""
    lin = srgb_to_linear(srgb)
    lab = lin_to_oklab(lin)
    L = lab[..., 0]; a = lab[..., 1]; b = lab[..., 2]
    C = np.hypot(a, b); hgt = np.arctan2(b, a)

    # rod-drive rho in [0,1]: higher S/P (rod-favourable) -> stronger effect (scene-normalised)
    lo, hi = np.percentile(sp, 5), np.percentile(sp, 95)
    rho = np.clip((sp - lo) / max(hi - lo, 1e-6), 0.0, 1.0)

    # 1) chromatic desaturation, scaled by rod drive (C -> 0)
    C2 = C * (1.0 - m * kc * rho)

    # 2) differential dimming, hue preserved: rod-favourable (high S/P) pixels retain
    #    lightness while rod-poor (low S/P) pixels darken more, so blues emerge
    #    (Purkinje-like) without any hue rotation.
    L2 = L * (1.0 - m * kl * (1.0 - rho))

    a2 = C2 * np.cos(hgt); b2 = C2 * np.sin(hgt)   # hue unchanged (no rotation)
    lab2 = np.stack([np.clip(L2, 0, 1), a2, b2], axis=-1)
    lin2 = oklab_to_lin(lab2)
    return np.clip(linear_to_srgb(lin2), 0, 1)

# ----------------------------------------------------------------------------- figure
def main(outdir="."):
    os.makedirs(outdir, exist_ok=True)
    pst.apply_paper_theme()

    scene = build_scene()
    lin = srgb_to_linear(scene)
    sp = closed_form_sp(lin)
    meso = mesopic_illustrative(scene, sp)

    fig, axes = plt.subplots(1, 3, figsize=(13.2, 4.5), constrained_layout=True)

    axes[0].imshow(scene)
    axes[0].set_title("A · Photopic (input)")

    axes[1].imshow(meso)
    axes[1].set_title("B · Mesopic (illustrative S/P-driven map)")

    im = axes[2].imshow(sp, cmap="viridis")
    axes[2].set_title("C · Closed-form S/P (driving signal)")
    cb = fig.colorbar(im, ax=axes[2], fraction=0.046, pad=0.02)
    cb.set_label("S/P  (white = 1)")

    for ax in axes:
        ax.set_xticks([]); ax.set_yticks([]); ax.grid(False)

    # figure suptitle removed (LaTeX caption is authoritative)

    # one-line scope reminder inside the figure (kept generic; not the tuned transform)
    fig.text(0.5, -0.02,
             "Synthetic scene; S/P from the published 6-scalar weights (sec. 3.1).\n"
             "Map = generic OKLCH desaturation + rod-favourable differential dimming, hue preserved (illustrative constants); "
             "the OklchSV transform pipeline/parameters are out of scope (sec. 5). No fidelity claim.",
             ha="center", va="top", fontsize=10, color="black")

    pst.credit(fig)
    pst.save(fig, os.path.join(outdir, "fig5_oklchsv_mesopic_illustrative.png"), dpi=300)

    # quick numeric sanity to stdout (not part of the figure)
    print("S/P range:", round(float(sp.min()), 3), "..", round(float(sp.max()), 3),
          "| white check (1,1,1) ->", round(float(closed_form_sp(np.array([[ [1.0,1.0,1.0] ]]))[0,0]), 4))


if __name__ == "__main__":
    ap = argparse.ArgumentParser(description="Render Fig 5 (illustrative mesopic appearance).")
    ap.add_argument("--outdir", default=".", help="output directory (default: current directory)")
    args = ap.parse_args()
    main(args.outdir)


==> anc/oklchsv_scotopic_reconcile.py <==
#!/usr/bin/env python3
"""
oklchsv_scotopic_reconcile.py
scotopic-from-sRGB 係数 (Maksimainen vs OklchSV Yp') の同一土俵 reconcile  Ver. alpha

目的 (skill_color_verify: SymPy/scipy/colour-science, 複数初期値, 記述分離):
  二つの「scotopic 輝度を線形 sRGB 係数で表した」3係数セットが、なぜ異なるかを
  同一土俵で特定する。両者とも V'(lambda) を sRGB 原色へ投影したものだが、投影には
  原色の分光モデルが要り、それが一意でないために係数が割れる、という仮説を検証する。

    Maksimainen 2019 (LEUKOS) Ns = 0.0070 R + 0.5190 G + 0.4740 B   (sum 1.000)
    OklchSV (Naoyuki Uchida)  Yp'      = 0.0184       0.5673       0.3498    (sum 0.9355)

検証項目:
  [0] 再現性        OklchSV Yp' を導出手続き(ガウス原色)から再現 (埋込値一致)
  [0b] 収束一致     ガウス当てはめを複数初期値で回し収束を確認 (Nelder-Mead)
  [1] 方向差        合計1正規化した方向が一致するか (正規化の見かけか実体か)
  [2] 代替経路      原色非依存(XYZ-fit) / 単色原色 で同種係数を独立計算
  [3] 感度          blue 係数の原色中心波長への依存 (モデル依存性の可視化)
  [4] ラダー        全経路の (G,B) を並べ、両published値の位置づけを示す

位置づけ: 診断のみ (canonical 非対象)。確定値の正典は handover_oklchsv / 各 canonical。

(c) 2026 Naoyuki Uchida
"""
import numpy as np
import colour
from scipy.optimize import minimize

np.set_printoptions(precision=4, suppress=True)
BAR = "=" * 64


def norm1(v):
    """Normalise a non-negative vector to sum 1 (direction on the simplex)."""
    v = np.clip(np.asarray(v, float), 0.0, None)
    return v / v.sum()


# ---- published references ---------------------------------------------------
MAK = np.array([0.0070, 0.5190, 0.4740])   # Maksimainen scotopic (R,G,B)
OKL = np.array([0.0184, 0.5673, 0.3498])   # OklchSV  Yp'
csp = colour.RGB_COLOURSPACES["sRGB"]
YC = csp.matrix_RGB_to_XYZ[1]              # photopic Y-row (0.2126,0.7152,0.0722)
PRIM = csp.primaries
D65 = colour.CCS_ILLUMINANTS["CIE 1931 2 Degree Standard Observer"]["D65"]

print(BAR)
print("scotopic-from-sRGB coefficient reconcile")
print(BAR)
print(f"  photopic Y-row : {YC}  sum {YC.sum():.4f}")
print(f"  Maksimainen Ns : {MAK}  sum {MAK.sum():.4f}")
print(f"  OklchSV     Yp': {OKL}  sum {OKL.sum():.4f}")

# ---- spectral bases ---------------------------------------------------------
WL10 = np.arange(380, 781, 10, float)
# CIE 1951 scotopic V'(lambda) on a 10 nm grid (matches oklchsv_transform_v7).
V_SCOT10 = np.array([
    0.000589, 0.002209, 0.009290, 0.034840, 0.096630, 0.199880, 0.328100,
    0.455100, 0.567200, 0.676000, 0.793200, 0.904400, 0.982000, 0.997100,
    0.935000, 0.811000, 0.650000, 0.481000, 0.328800, 0.207600, 0.121200,
    0.065500, 0.033150, 0.015930, 0.007370, 0.003335, 0.001497, 0.000677,
    0.000313, 0.000148, 0.0000715, 0.0000353, 0.0000178, 0.0000091,
    0.0000047, 0.0000024, 0.0000012, 0.0000006, 0.0000003, 0.0000001,
    0.00000005])
cmfs10 = colour.MSDS_CMFS["CIE 1931 2 Degree Standard Observer"].copy().align(
    colour.SpectralShape(380, 780, 10))
XB, YB, ZB = cmfs10.values[:, 0], cmfs10.values[:, 1], cmfs10.values[:, 2]
Vph = colour.colorimetry.SDS_LEFS_PHOTOPIC["CIE 1924 Photopic Standard Observer"]
Vsc = colour.colorimetry.SDS_LEFS_SCOTOPIC["CIE 1951 Scotopic Standard Observer"]


def gauss(c, s):
    return np.exp(-0.5 * ((WL10 - c) / s) ** 2)


def xy_of(gg):
    X, Y, Z = np.sum(XB * gg), np.sum(YB * gg), np.sum(ZB * gg)
    t = X + Y + Z
    return np.array([X / t, Y / t])


def fit_primary(target_xy, c0, s0):
    """Fit a single Gaussian (center, width) so its chromaticity matches target."""
    def obj(p):
        c, s = p
        if not (400 <= c <= 700) or not (8 <= s <= 120):
            return 1e6
        return np.sum((xy_of(gauss(c, s)) - target_xy) ** 2)
    return minimize(obj, [min(max(c0, 400), 700), s0], method="Nelder-Mead",
                    options=dict(xatol=1e-3, fatol=1e-12, maxiter=6000)).x


# ============================================================================
# [0] reproduce OklchSV Yp' (chromaticity- and luminance-matched Gaussian)
# ============================================================================
print("\n[0] OklchSV reproduction (Gaussian primary)")
ypp, centers, widths = [], [], []
for i in range(3):
    c0 = abs(colour.dominant_wavelength(PRIM[i], D65)[0])
    c, s = fit_primary(PRIM[i], c0, 25.0)
    gg = gauss(c, s)
    gg *= YC[i] / np.sum(YB * gg)          # scale to photopic luminance YC[i]
    ypp.append(float(np.sum(V_SCOT10 * gg)))
    centers.append(c); widths.append(s)
ypp = np.array(ypp)
print(f"  gaussian center(nm): {np.round(centers, 1)}  width: {np.round(widths, 1)}")
print(f"  Yp' reproduced     : {ypp}")
print(f"  embedded           : {OKL}   max|delta| = {np.abs(ypp - OKL).max():.1e}")
print("  -> derivation path reproduced. [PASS]")

# ============================================================================
# [0b] convergence over multiple initial widths (skill_color_verify)
# ============================================================================
print("\n[0b] Nelder-Mead convergence over initial widths (green primary)")
sols = []
for s0 in (12.0, 25.0, 40.0, 80.0):
    c, s = fit_primary(PRIM[1], 549.0, s0)
    gg = gauss(c, s); gg *= YC[1] / np.sum(YB * gg)
    sols.append(float(np.sum(V_SCOT10 * gg)))
print(f"  green Yp' across inits {tuple(round(x,4) for x in sols)}  "
      f"spread = {max(sols)-min(sols):.1e}")
print("  -> multi-init converges. [PASS]")

# ============================================================================
# [1] normalised directions: is the difference real or just normalisation?
# ============================================================================
print("\n[1] Normalised directions (sum = 1)")
print(f"  Maksimainen : {norm1(MAK)}")
print(f"  OklchSV     : {norm1(OKL)}")
print(f"  |delta| dir : {np.abs(norm1(MAK) - norm1(OKL))}")
print("  -> differ in direction (G<->B redistribution), not only scale.")

# ============================================================================
# [2] independent principled paths
# ============================================================================
# (A) monochromatic primaries at sRGB dominant wavelengths
dom = [abs(colour.dominant_wavelength(PRIM[i], D65)[0]) for i in range(3)]
mono = np.array([YC[i] * float(Vsc[int(round(dom[i]))]) /
                 float(Vph[int(round(dom[i]))]) for i in range(3)])
# (B) XYZ-fit: V'(lambda) ~ a*xbar + b*ybar + c*zbar, RGB coeffs = [a,b,c] @ M
sh = colour.SpectralShape(380, 780, 1)
A = colour.MSDS_CMFS["CIE 1931 2 Degree Standard Observer"].copy().align(sh).values
y = Vsc.copy().align(sh).values
abc, *_ = np.linalg.lstsq(A, y, rcond=None)
xyzfit = abc @ csp.matrix_RGB_to_XYZ
print("\n[2] Independent paths (normalised)")
print(f"  monochromatic @ {np.round(dom,1)} : {norm1(mono)}")
print(f"  XYZ-fit  (primary-free)        : {norm1(xyzfit)}  "
      f"(raw R={xyzfit[0]:+.3f} -> clipped)")

# ============================================================================
# [3] blue-coefficient sensitivity to primary center (model dependence)
# ============================================================================
print("\n[3] Blue scotopic weight vs blue-primary Gaussian center (width 40)")
for bc in (430, 445, 460, 475, 490):
    gg = gauss(bc, 40.0); gg *= YC[2] / np.sum(YB * gg)
    print(f"   center={bc} nm   blue Yp' = {np.sum(V_SCOT10*gg):.4f}")
print("  -> blue is the most model-sensitive coefficient.")

# ============================================================================
# [4] blue-weight ladder
# ============================================================================
print("\n[4] Blue-weight ladder (normalised)")
ladder = [("XYZ-fit (primary-free)", xyzfit),
          ("Gaussian / OklchSV", ypp),
          ("Maksimainen", MAK),
          ("monochromatic", mono)]
for name, vec in ladder:
    n = norm1(vec)
    print(f"   {name:24s} G={n[1]:.3f}  B={n[2]:.3f}")

# ---- summary ----------------------------------------------------------------
print("\n" + BAR)
print("Summary")
print(BAR)
print("""  確定 (computation):
    - OklchSV Yp' is reproduced from the Gaussian-primary derivation
      (max|delta| ~ 5e-5); multi-init Nelder-Mead converges.            [PASS]
    - The two published sets differ in DIRECTION (sum-1 normalised),
      a ~0.10 G->B redistribution, not a normalisation artefact.        [PASS]
    - Two primary-free / perceptually-anchored paths converge:
      Gaussian (G=0.606,B=0.374) and XYZ-fit (G=0.602,B=0.398) agree
      within 0.02-0.03; Maksimainen (G=0.519,B=0.474) sits toward the
      monochromatic-primary end (G=0.363,B=0.630).                      [PASS]
    - Blue is the most model-sensitive coefficient: moving the blue
      primary center 430->490 nm moves blue Yp' 0.378->0.139.

  解釈 (for the paper's reconcile sentence):
    - Both are V'(lambda) projected onto sRGB; the projection requires an
      (unstated) primary spectral model, which is non-unique. OklchSV's
      Yp' is corroborated by an independent least-squares XYZ projection;
      Maksimainen's coefficients are consistent with a more spectrally
      literal primary assumption. Not an error in either set.
    - The R coefficient is the least reliable in every path (boundary /
      negative / tiny); do not base claims on the R difference.
""")
# (c) 2026 Naoyuki Uchida


==> anc/oklchsv_sp_symbolic_verify.py <==
#!/usr/bin/env python3
"""
oklchsv_sp_symbolic_verify.py
Symbolic verification of the S/P ratio definitions.  Ver. alpha

Honors the ancillary commitment in the paper (Sec. 3.1, S/P definition):
"Both definitions verified symbolically with a computer-algebra system; the
reproduction script is released with the ancillary material."

It verifies, for the scotopic-to-photopic luminance ratio (S/P), the structural
properties that the spectral definition and the closed-form RGB definition each
satisfy by construction:

  Spectral S/P    : S/P = (Y'/Y'_w) / (Y/Y_w),
                    Y = sum_b V_b L_b,  Y' = sum_b V'_b L_b   (over band samples b),
                    with white reference L_w.
  Closed-form S/P : same ratio-of-ratios with luminance accumulated from linear
                    RGB by per-primary photopic / scotopic weights, white = (1,1,1).

Checks:
  [1] White-normalization : each definition evaluated at its own white equals 1 exactly.
  [2] Scale invariance    : S/P(c * input) = S/P(input) for any c > 0
                            (invariant to overall radiance / RGB scaling).
  [3] Shared algebraic form: the closed-form S/P equals the white-normalized
                            ratio-of-ratios template, so it is a structural surrogate
                            for the spectral definition, not an independent re-definition.
  [4] Linearity           : the photopic Y and scotopic Y' accumulators are additive.

The closed-form weights are kept symbolic (positive), so the properties hold for
any admissible weight vector; no tuned transform parameters are used.

Run:
  python3 oklchsv_sp_symbolic_verify.py

(c) 2026 Naoyuki Uchida
MIT License
"""

import sympy as sp


def _check(name, cond):
    status = "PASS" if cond else "FAIL"
    print(f"  [{status}] {name}")
    assert cond, f"symbolic check failed: {name}"


def spectral_sp():
    """Spectral S/P over a symbolic 3-sample band (generalizes to any band count)."""
    L = sp.symbols('L1 L2 L3', positive=True)        # per-band scene radiance
    Lw = sp.symbols('Lw1 Lw2 Lw3', positive=True)    # per-band white radiance
    V = sp.symbols('V1 V2 V3', positive=True)        # photopic luminous efficiency
    Vp = sp.symbols('Vp1 Vp2 Vp3', positive=True)    # scotopic luminous efficiency

    Y = sum(V[i] * L[i] for i in range(3))
    Yp = sum(Vp[i] * L[i] for i in range(3))
    Yw = sum(V[i] * Lw[i] for i in range(3))
    Ypw = sum(Vp[i] * Lw[i] for i in range(3))

    SP = (Yp / Ypw) / (Y / Yw)
    return SP, L, Lw


def closed_form_sp():
    """Closed-form S/P from linear RGB with symbolic per-primary weights; white = (1,1,1)."""
    rgb = sp.symbols('r g b', positive=True)
    yp = sp.symbols('yp_r yp_g yp_b', positive=True)      # photopic primary weights
    ypp = sp.symbols('ypp_r ypp_g ypp_b', positive=True)  # scotopic primary weights

    Y = sum(yp[i] * rgb[i] for i in range(3))
    Yp = sum(ypp[i] * rgb[i] for i in range(3))
    Yw = sum(yp)    # white = (1,1,1)
    Ypw = sum(ypp)

    SP = (Yp / Ypw) / (Y / Yw)
    return SP, rgb, yp, ypp


def main():
    print("oklchsv_sp_symbolic_verify.py  (Ver. alpha)\n")

    print("Spectral S/P definition")
    SPs, L, Lw = spectral_sp()
    white_s = SPs.subs({L[i]: Lw[i] for i in range(3)})
    _check("white-normalization   S/P(white) = 1", sp.simplify(white_s - 1) == 0)
    c = sp.symbols('c', positive=True)
    scaled_s = SPs.subs({L[i]: c * L[i] for i in range(3)})
    _check("scale invariance       S/P(c.L) = S/P(L)", sp.simplify(scaled_s - SPs) == 0)

    print("\nClosed-form RGB S/P definition")
    SPc, rgb, yp, ypp = closed_form_sp()
    white_c = SPc.subs({rgb[0]: 1, rgb[1]: 1, rgb[2]: 1})
    _check("white-normalization   S/P(1,1,1) = 1", sp.simplify(white_c - 1) == 0)
    k = sp.symbols('k', positive=True)
    scaled_c = SPc.subs({rgb[i]: k * rgb[i] for i in range(3)})
    _check("scale invariance       S/P(k.rgb) = S/P(rgb)", sp.simplify(scaled_c - SPc) == 0)

    print("\nShared algebraic form (ratio of white-normalized weighted luminances)")
    x = sp.symbols('x1 x2 x3', positive=True)
    a = sp.symbols('a1 a2 a3', positive=True)   # generic photopic weights
    bw = sp.symbols('b1 b2 b3', positive=True)  # generic scotopic weights
    template = (sum(bw[i] * x[i] for i in range(3)) / sum(bw)) \
        / (sum(a[i] * x[i] for i in range(3)) / sum(a))
    repl = {}
    for i in range(3):
        repl[a[i]] = yp[i]
        repl[bw[i]] = ypp[i]
        repl[x[i]] = rgb[i]
    cf = template.subs(repl)
    _check("closed form == white-normalized ratio-of-ratios template",
           sp.simplify(cf - SPc) == 0)

    print("\nLinearity of luminance accumulators")
    a1 = sp.symbols('r1 g1 b1', positive=True)
    a2 = sp.symbols('r2 g2 b2', positive=True)
    Y_sum = sum(yp[i] * (a1[i] + a2[i]) for i in range(3))
    Y_a = sum(yp[i] * a1[i] for i in range(3))
    Y_b = sum(yp[i] * a2[i] for i in range(3))
    _check("Y additive   Y(a+b) = Y(a)+Y(b)", sp.simplify(Y_sum - (Y_a + Y_b)) == 0)
    Yp_sum = sum(ypp[i] * (a1[i] + a2[i]) for i in range(3))
    Yp_a = sum(ypp[i] * a1[i] for i in range(3))
    Yp_b = sum(ypp[i] * a2[i] for i in range(3))
    _check("Y' additive  Y'(a+b) = Y'(a)+Y'(b)", sp.simplify(Yp_sum - (Yp_a + Yp_b)) == 0)

    print("\nAll symbolic checks passed.")


if __name__ == "__main__":
    main()


==> anc/paper_style.py <==
#!/usr/bin/env python3
"""
paper_style.py  (common helper)
論文用の図の共通テーマ・配色・ユーティリティ（白背景・印刷向け）。  Ver. alpha

提供するのは「テーマ／トークン配色／クレジット／保存」だけ。図そのものは各プロジェクトの
図スクリプトに置く（モード分離：社会実装＝Soft Dark / 論文＝白背景）。

使い方:
    import paper_style as pst
    pst.apply_paper_theme()          # 白背景テーマを適用（Soft Dark を import 済みでも上書き可）
    LC = {"method": pst.C["emerald"], ...}
    ...
    pst.credit(fig)                  # 右下に © を小さく
    pst.save(fig, "figures/foo.png") # dpi=220, bbox tight, close まで

(c) 2026 Naoyuki Uchida
"""
import matplotlib.pyplot as plt

# ── 基本トークン（白背景で高コントラスト）─────────────────────────
INK   = "#1e293b"   # 本文・タイトル
MUTED = "#64748b"   # クレジット等の弱色
EDGE  = "#94a3b8"   # 軸枠
TICK  = "#334155"   # 目盛
GRID  = "#e2e8f0"   # グリッド

# methods / カテゴリ用の高コントラスト・トークン（白地・色覚配慮寄り）
C = {
    "slate":   "#475569",
    "red":     "#dc2626",
    "amber":   "#b45309",
    "violet":  "#6d28d9",
    "teal":    "#0e7490",
    "emerald": "#047857",
    "cyan":    "#0891b2",
    "orange":  "#f59e0b",
    "purple":  "#7c3aed",
    "rose":    "#ef4444",
}

CREDIT = "© 2026 Naoyuki Uchida"

_THEME = {
    "figure.facecolor": "white", "axes.facecolor": "white",
    "savefig.facecolor": "white", "savefig.edgecolor": "white",
    "text.color": INK, "axes.labelcolor": INK,
    "axes.edgecolor": EDGE, "axes.linewidth": 0.9,
    "xtick.color": TICK, "ytick.color": TICK,
    "grid.color": GRID, "grid.linewidth": 0.9,
    "axes.grid": True,
    "font.size": 13, "axes.titlesize": 15, "axes.labelsize": 13.5,
    "xtick.labelsize": 11.5, "ytick.labelsize": 11.5, "legend.fontsize": 11,
    "figure.titlesize": 17, "figure.titleweight": "bold",
}


def apply_paper_theme(reset=True):
    """白背景・印刷向けの matplotlib テーマを適用する。
    reset=True なら既定にリセットしてから当てる（import 済みの Soft Dark を上書きできる）。"""
    if reset:
        plt.rcParams.update(plt.rcParamsDefault)
    plt.rcParams.update(_THEME)


def credit(fig, text=CREDIT):
    """図の右下に小さくクレジットを置く。"""
    fig.text(0.995, 0.004, text, ha="right", va="bottom", fontsize=9, color=MUTED)


def save(fig, path, dpi=220):
    """論文用 PNG を保存して close する（既定 dpi=220, bbox tight）。
    高解像度が要るときは dpi=300 を渡す。"""
    fig.savefig(path, dpi=dpi, bbox_inches="tight")
    plt.close(fig)


==> anc/requirements.txt <==
# Ancillary reproduction dependencies.
# Tested with Python 3.10–3.12.
numpy>=1.23
scipy>=1.9
colour-science==0.4.7
matplotlib>=3.6
sympy>=1.11


==> anc/stage3_outlier_findings.md <==
# Stage 3 — outlier-scene characterization (limitation back-up)

> Probe: `code/stage3_outlier_probe.py` + cross-scene chroma/peakiness correlation.
> Purpose: identify the scene class behind the 5 Stage-3 scenes that exceed the 0.10
> adequacy band, to ground an honest limitation statement for paper §5 / falsifiability §6.
> Date: 2026-06-19.

## What the outliers are

The Scenes_and_Names_Key.pdf is password-protected, so scenes were characterized
**directly from the data** (rendered to sRGB with the dataset convention
reflectance × illum_6500, then inspected — figure `artifacts/stage3_outlier_probe.png`).

The five scenes with per-scene median error > 0.10 (D65) are **the most chromatic in the
set — saturated flower close-ups (and one broadly-saturated scene)**:

| scene | median err | scene content (from render) | dominant driver |
|---|---|---|---|
| 43 | 0.215 | orange + purple zinnia flowers | high-chroma floral pigments (C_p95 0.172) |
| 42 | 0.194 | red/pink rose close-up | high-chroma floral pigments (C_p95 0.189) |
| 41 | 0.127 | white/pink dog-rose + yellow stamens | spectrally **peaky** pigments (narrow 5.04, corr(err,peak)=+0.72) |
| 48 | 0.102 | broadly saturated scene | highest median chroma (0.097) |
| 12 | 0.102 | mild case, at the boundary | peaky patches (narrow 3.08) |

Good scenes (e.g. hsi_45, a white urban building) are broadband / low-chroma and give
median error ≈ 0.01 — essentially exact.

## Quantitative cross-scene evidence (all 50 scenes, D65)

Per-scene median S/P error vs scene descriptors:

| descriptor | Pearson r with per-scene median error |
|---|---|
| **95th-pct Oklab chroma** (presence of saturated patches) | **+0.64** |
| median Oklab chroma | +0.33 |
| median spectral peakiness (max/mean over band) | +0.29 |

Failing (5) vs passing (45) scenes:

| descriptor | failing | passing |
|---|---|---|
| 95th-pct chroma | 0.165 | 0.082 (≈ 2×) |
| median spectral peakiness | 3.08 | 1.96 |
| median chroma | 0.055 | 0.035 |

## Interpretation (reinforces the scope, does not weaken it)

- The error is driven by **saturated, spectrally-peaky surfaces** — floral pigments
  (carotenoids/anthocyanins) have narrow absorption/reflectance features. These pixels
  **approach the narrowband regime** where a 3-channel projection of a 33-band spectrum is
  known to fail (Maksimainen et al. 2019, ~41% on narrowband LEDs). The closed form does
  exactly what theory predicts at both ends.
- This is a **boundary case of the paper's adequacy claim**, which is explicitly scoped to
  *natural broadband content* (outline §scope-boundary, §5 limitations). It is not a
  counter-example: 45/50 scenes pass, pooled median 0.024.
- The dataset itself stress-tests this boundary: it accompanies Foster & Reeves (2022),
  *"Colour constancy failures expected in colourful environments"* — i.e. it was curated to
  include **unusually colourful** scenes. A handful of saturated floral close-ups is exactly
  the adversarial tail one would want, and the closed form holds on the broadband majority.

## How to use in the paper

- **§5 Limitations**: state that adequacy degrades on scenes dominated by saturated,
  spectrally-peaky surfaces (flower close-ups), quantified by per-scene error vs 95th-pct
  chroma (r = +0.64); this is the natural-scene shoulder of the narrowband failure mode.
- **§6 Falsifiability (C1)**: the band-exceedance is concentrated in a *named, predictable*
  scene class (high-chroma florals), not random — consistent with the mechanism, and a
  testable prediction (saturated-pigment scenes will show larger error).
- **Fig**: `stage3_outlier_probe.png` (render / error map / chroma, scenes 41-43 vs 45) is
  a candidate supplementary figure.

---

(c) 2026 Naoyuki Uchida


==> anc/stage3_results.md <==
# Stage 3 results - closed-form S/P generalization (Foster 2022, 50 scenes)

> Auto-generated by `code/oklchsv_stage3_validate.py` (Ver. alpha). Stage-2 functions
> imported, not re-implemented. Canonical illuminant D65; 4000 K / 25000 K report-only.

## Verdict (D65)

| criterion | value | threshold | result |
|---|---|---|---|
| **PASS-1 pooled median** | 0.0245 | <= 0.1 | PASS |
| **PASS-1 delta vs Stage 2** | -0.0412 (S2 ref 0.0657) | <= +0.03 | PASS |
| **PASS-2 scenes <= 0.10** | 45/50 (90%) | >= 80% | PASS |
| pooled p90 (tail, report-only) | 0.1391 | - | - |

### **OVERALL: PASS**

The cheap 6-scalar closed-form S/P, characterized on Stage-2 Levada, generalizes to 50 independent Foster scenes within the pre-registered adequacy band. C1 is hardened.

## Protocol (= Stage 2 verbatim)

- **Band support**: 400-720 nm, 10 nm step, 33 bands (FULL; identical to Stage 2 -> strict comparability, handover #3).
- **Spectral S/P (truth)**: V = xyzbar[:,1] (Foster tutorial CMF), V' = CIE 1951 scotopic (`colour 0.4.7` SDS_LEFS_SCOTOPIC['cie_1951']), white = highlight (L p97-99), white-normalized to 1.
- **Render**: radiance -> XYZ (xyzbar) -> linear sRGB (standard D65 matrix).
- **Chromatic adaptation**: Bradford (Von Kries + Bradford), scene_white(highlight) -> D65.
- **Closed-form S/P**: ((rgb.Yp')/sum Yp')/(rgb.Yp), Yp'=(0.0184, 0.5673, 0.3498), Yp=(0.2126, 0.7152, 0.0722).
- **Reflectance -> radiance**: reflectance x illuminant; canonical illuminant = D65 (illum_6500).
- **Error**: per-pixel |closed - spectral|; per-scene median & p90; pooled across scenes.

> **Note on CAT under canonical D65**: with the canonical D65 illuminant the scene white
> (highlight) already sits near D65, so the chromatic adaptation is near-identity here.
> This differs from Stage 2, where strong time-of-day colour casts made CAT the *enabling*
> step (raw ~0.190 -> cat ~0.070). Stage 3 therefore tests **scene generalization of the
> closed form**, not the adaptation effect (that remains a Stage-2 result, paper C2).

## Pooled results & CCT sensitivity

| illuminant | pooled median | pooled p90 | mean of per-scene medians |
|---|---|---|---|
| 6500 K (D65, canonical) | 0.0245 | 0.1391 | 0.0397 |
| 4000 K (report-only) | 0.0233 | 0.1509 | 0.0486 |
| 25000 K (report-only) | 0.0260 | 0.1153 | 0.0353 |

## Stage-2 reference (CAT median S/P error, per time sample)

| time | median |
|---|---|
| 14:11 noon | 0.0696 |
| 17:12 evening | 0.0657 |
| 18:45 dusk | 0.0556 |

Stage-2 reference pooled median (median of the above) = **0.0657**.

## Worst 8 scenes (D65, by per-scene median)

| scene | median | p90 | n_pixels |
|---|---|---|---|
| 43 | 0.2149 | 0.5122 | 81921 |
| 42 | 0.1945 | 0.6013 | 81344 |
| 41 | 0.1267 | 8.5521 | 81592 |
| 48 | 0.1019 | 0.5198 | 83081 |
| 12 | 0.1018 | 0.1613 | 81921 |
| 16 | 0.0995 | 0.2722 | 81921 |
| 9 | 0.0838 | 0.2059 | 83081 |
| 13 | 0.0633 | 0.1197 | 81921 |

## Full per-scene table (D65)

| scene | median | p90 | n_pixels |
|---|---|---|---|
| 1 | 0.0116 | 0.1051 | 82250 |
| 2 | 0.0175 | 0.0358 | 81921 |
| 3 | 0.0266 | 0.2537 | 82250 |
| 4 | 0.0065 | 0.0188 | 82250 |
| 5 | 0.0067 | 0.0231 | 81921 |
| 6 | 0.0167 | 0.0402 | 82250 |
| 7 | 0.0352 | 0.0696 | 82250 |
| 8 | 0.0054 | 0.0543 | 82250 |
| 9 | 0.0838 | 0.2059 | 83081 |
| 10 | 0.0353 | 0.1016 | 81921 |
| 11 | 0.0465 | 0.1705 | 81921 |
| 12 | 0.1018 | 0.1613 | 81921 |
| 13 | 0.0633 | 0.1197 | 81921 |
| 14 | 0.0186 | 0.0639 | 82250 |
| 15 | 0.0549 | 0.4669 | 81921 |
| 16 | 0.0995 | 0.2722 | 81921 |
| 17 | 0.0237 | 0.0590 | 82250 |
| 18 | 0.0215 | 0.0909 | 81921 |
| 19 | 0.0216 | 0.2735 | 82500 |
| 20 | 0.0458 | 0.4321 | 81921 |
| 21 | 0.0117 | 0.0277 | 81921 |
| 22 | 0.0156 | 0.0405 | 81921 |
| 23 | 0.0144 | 0.0515 | 77688 |
| 24 | 0.0171 | 0.0491 | 81921 |
| 25 | 0.0356 | 0.0806 | 82170 |
| 26 | 0.0168 | 0.0563 | 82250 |
| 27 | 0.0329 | 0.0665 | 81921 |
| 28 | 0.0270 | 0.0472 | 81921 |
| 29 | 0.0184 | 0.0504 | 81672 |
| 30 | 0.0134 | 0.0550 | 81921 |
| 31 | 0.0385 | 0.1463 | 82250 |
| 32 | 0.0096 | 0.0519 | 81921 |
| 33 | 0.0167 | 0.0487 | 81921 |
| 34 | 0.0419 | 0.0637 | 82170 |
| 35 | 0.0229 | 0.0372 | 82250 |
| 36 | 0.0185 | 0.0462 | 81921 |
| 37 | 0.0217 | 0.0582 | 81921 |
| 38 | 0.0302 | 0.0838 | 81921 |
| 39 | 0.0302 | 0.0612 | 81921 |
| 40 | 0.0354 | 0.0720 | 81921 |
| 41 | 0.1267 | 8.5521 | 81592 |
| 42 | 0.1945 | 0.6013 | 81344 |
| 43 | 0.2149 | 0.5122 | 81921 |
| 44 | 0.0100 | 0.0265 | 81921 |
| 45 | 0.0096 | 0.0233 | 81921 |
| 46 | 0.0317 | 0.1018 | 82500 |
| 47 | 0.0564 | 0.7817 | 82500 |
| 48 | 0.1019 | 0.5198 | 83081 |
| 49 | 0.0101 | 0.0437 | 82500 |
| 50 | 0.0177 | 0.0415 | 83081 |

## Reproducibility

- colour-science 0.4.7; CMF = Foster tutorial xyzbar.mat; V' = cie_1951;
  CAT = Von Kries + Bradford; sRGB matrix = standard D65 (XYZ2sRGB_exgamma.m coeffs);
  band support 400-720 nm/33; no subsampling (full-pixel medians).
- Honesty note: the 0.10 band is **operational** (no observer-JND anchor yet).
- Figure: `stage3_sp_error_per_scene.png` (Soft Dark, English captions).

---

(c) 2026 Naoyuki Uchida

